Certified Robustness of Graph Neural Networks against Adversarial Structural Perturbation

Graph neural networks (GNNs) have recently gained much attention for node and graph classification tasks on graph-structured data. However, multiple recent works showed that an attacker can easily make GNNs predict incorrectly via perturbing the graph structure, i.e., adding or deleting edges in the graph. We aim to defend against such attacks via developing certifiably robust GNNs. Specifically, we prove the certified robustness guarantee of any GNN for both node and graph classifications against structural perturbation. Moreover, we show that our certified robustness guarantee is tight. Our results are based on a recently proposed technique called randomized smoothing, which we extend to graph data. We also empirically evaluate our method for both node and graph classifications on multiple GNNs and multiple benchmark datasets. For instance, on the Cora dataset, Graph Convolutional Network with our randomized smoothing can achieve a certified accuracy of 0.49 when the attacker can arbitrarily add/delete at most 15 edges in the graph.

==> figs/draw-certify-K-compare.py <==
if __name__ == "__main__":
    import sys
    import math
    import os
    import operator
    import matplotlib.pyplot as plt
    import sys
    from matplotlib.backends.backend_pdf import PdfPages
    import matplotlib
    import numpy as np
    import random
    import collections
    import pandas as pd

    matplotlib.rc('xtick', labelsize=20)
    matplotlib.rc('ytick', labelsize=20)
    font = {'family' : 'normal',
            'size'   : 20,
            }
    matplotlib.rc('font', **font)

    matplotlib.rcParams['ps.useafm'] = True
    matplotlib.rcParams['pdf.use14corefonts'] = True
    matplotlib.rcParams['text.usetex'] = True
    #matplotlib.rcParams['figure.figsize'] = 8,9

    params = {'legend.fontsize': 20}
    plt.rcParams.update(params)

    R = range(0,21)
    

    acc_lee_gcn_cora = [0.592, 0.561, 0.551, 0.551, 0.551, 0.541, 0.541, 0.531, 0.520, 0.5, 0.5, \
            0.490, 0.469, 0.449, 0.041, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gcn_cora = [0.592, 0.561, 0.551, 0.551, 0.551, 0.541, 0.541, 0.531, 0.520, 0.5, 0.5, \
            0.490, 0.490, 0.490, 0.490, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]



    acc_lee_gat_cora = [0.622, 0.602, 0.561, 0.551, 0.520, 0.510, 0.510, 0.5, 0.480, 0.480, 0.480, \
            0.480, 0.449, 0.408, 0.051, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gat_cora = [0.622, 0.602, 0.561, 0.551, 0.520, 0.510, 0.510, 0.5, 0.480, 0.480, 0.480, \
            0.480, 0.459, 0.459, 0.459, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]



    acc_lee_gcn_citeseer = [0.561, 0.531, 0.510, 0.510, 0.490, 0.480, 0.480, 0.480, 0.480, 0.480, 0.480, \
            0.469, 0.459, 0.336, 0.102, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gcn_citeseer = [0.561, 0.531, 0.510, 0.510, 0.490, 0.480, 0.480, 0.480, 0.480, 0.480, 0.480, \
            0.480, 0.469, 0.459, 0.459, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]



    acc_lee_gat_citeseer = [0.602, 0.602, 0.592, 0.582, 0.571, 0.571, 0.561, 0.561, 0.541, 0.541, 0.541, \
            0.520, 0.510, 0.448, 0.132, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gat_citeseer = [0.602, 0.602, 0.592, 0.582, 0.571, 0.571, 0.571, 0.561, 0.541, 0.541, 0.541, \
            0.520, 0.520, 0.520, 0.510, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    
    acc_lee_gcn_pubmed= [0.73, 0.73, 0.72, 0.70, 0.69, 0.68, 0.67, 0.67, 0.66, 0.65, 0.65, \
            0.60, 0.60, 0.40, 0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gcn_pubmed = [0.73, 0.73, 0.72, 0.70, 0.69, 0.68, 0.67, 0.67, 0.66, 0.65, 0.65, \
            0.60, 0.60, 0.60, 0.60, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


    acc_lee_gat_pubmed = [0.75, 0.72, 0.72, 0.71, 0.68, 0.68, 0.65, 0.65, 0.65, 0.65, 0.65, \
            0.65, 0.60, 0.45, 0.10, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gat_pubmed= [0.75, 0.72, 0.72, 0.71, 0.68, 0.68, 0.65, 0.65, 0.65, 0.65, 0.65, \
            0.65, 0.60, 0.60, 0.60, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


    acc_lee_gin_mutag = [0.65, 0.65, 0.65, 0.65, 0.55, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, \
            0.45, 0.4, 0.4, 0.4, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gin_mutag = [0.65, 0.65, 0.65, 0.65, 0.55, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, \
            0.45, 0.4, 0.4, 0.4, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    
    acc_lee_gin_protein = [0.71, 0.70, 0.67, 0.66, 0.66, 0.65, 0.65, 0.64, 0.63, 0.61, 0.58, \
            0.52, 0.5, 0.5, 0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


    acc_ours_gin_protein = [0.71, 0.70, 0.67, 0.66, 0.66, 0.65, 0.65, 0.64, 0.63, 0.61, 0.58, \
            0.52, 0.5, 0.5, 0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]



    acc_lee_gin_imdb = [0.385, 0.324, 0.311, 0.311, 0.270, 0.182, 0.182, 0.176, 0.176, 0.169, 0.128, \
            0.074, 0.061, 0.061, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

    acc_ours_gin_imdb = [0.385, 0.345, 0.311, 0.311, 0.297, 0.196, 0.196, 0.176, 0.176, 0.176, 0.135, \
            0.074, 0.061, 0.061, 0.061, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


    # plt.plot(R, acc_lee_gcn_cora, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gcn_cora, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    
    # plt.plot(R, acc_lee_gcn_citeseer, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gcn_citeseer, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    

    # plt.plot(R, acc_lee_gcn_pubmed, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gcn_pubmed, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    


    # plt.plot(R, acc_lee_gat_cora, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gat_cora, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    
    # plt.plot(R, acc_lee_gat_citeseer, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gat_citeseer, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    
    # plt.plot(R, acc_lee_gat_pubmed, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gat_pubmed, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    

    # plt.plot(R, acc_lee_gin_mutag, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gin_mutag, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    

    plt.plot(R, acc_lee_gin_protein, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    plt.plot(R, acc_ours_gin_protein, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    


    # plt.plot(R, acc_lee_gin_imdb, ':', markersize = 1, c='b', mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    # plt.plot(R, acc_ours_gin_imdb, '-', markersize = 1, c='r', mfc = "white", mew = 2, linewidth = 4, label="Ours")
    

    plt.ylabel("Certified Accuracy")
    plt.xlabel("Perturbation Size")
    plt.ylim([0.,1.0])
    plt.xlim([0,20])
    plt.yticks([0.,0.2,0.4,0.6,0.8,1.0])
    plt.xticks([r for r in R])
    plt.grid()
    plt.legend(loc='best')

    #pp = PdfPages('Ceritify-ACC-Compare-K-gcn-cora.pdf')
    #pp = PdfPages('Ceritify-ACC-Compare-K-gcn-citeseer.pdf')
    #pp = PdfPages('Ceritify-ACC-Compare-K-gcn-pubmed.pdf')
    #pp = PdfPages('Ceritify-ACC-Compare-K-gat-cora.pdf')
    #pp = PdfPages('Ceritify-ACC-Compare-K-gat-citeseer.pdf')
    #pp = PdfPages('Ceritify-ACC-Compare-K-gat-pubmed.pdf')
    
    #pp = PdfPages('Ceritify-ACC-Compare-K-GIN-mutag.pdf')
    pp = PdfPages('Ceritify-ACC-Compare-K-GIN-protein.pdf')
    #pp = PdfPages('Ceritify-ACC-Compare-K-GIN-imdb.pdf')
    
    pp.savefig()
    pp.close()
    plt.close()




==> figs/draw-certify-pA-theoretical.py <==
if __name__ == "__main__":
    import sys
    import math
    import os
    import operator
    import matplotlib.pyplot as plt
    import sys
    from matplotlib.backends.backend_pdf import PdfPages
    import matplotlib
    import numpy as np
    import random
    import collections

    matplotlib.rc('xtick', labelsize=18)
    matplotlib.rc('ytick', labelsize=20)
    font = {'family' : 'normal',
            'size'   : 20,
            }
    matplotlib.rc('font', **font)

    matplotlib.rcParams['ps.useafm'] = True
    matplotlib.rcParams['pdf.use14corefonts'] = True
    matplotlib.rcParams['text.usetex'] = True
    #matplotlib.rcParams['figure.figsize'] = 8,9

    params = {'legend.fontsize': 20}
    plt.rcParams.update(params)

 
    markers = ['o', 'd', '*']
    lss = ['--', ':', '-'] 

    Certify = [[] for _ in range(len(P))]
    
    dataset = "cora"
   
    alpha = 0.7
    pB = 0.01
    
    Lee = [0, 0, 0, 1, 2, 7]
    Ours_001 = [2, 3, 3, 3, 5, 7]
    Ours_0001 = [4, 4, 5, 6, 7, 11]

    pA = [0.5, 0.6, 0.7, 0.8, 0.9, 0.99]

    # plt.plot(R, Cohen, ls=lss[0], marker = markers[0], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Cohen et al. [59]")
    # plt.plot(R, Lee, ls=lss[1], marker = markers[1], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Lee et al. [60]")
    # plt.plot(R, Ours_001, ls=lss[2], marker = markers[2], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Ours, " + r"$\bar{p}_{b_1}=0.01$")
    # plt.plot(R, Ours_0001, ls=lss[3], marker = markers[3], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Ours, " + r"$\bar{p}_{b_1}=0.001$")


    plt.plot(pA, Lee, ls=lss[0], marker = markers[0], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Lee et al.")
    plt.plot(pA, Ours_001, ls=lss[1], marker = markers[1], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Ours, " + r"$\overline{p_B}=0.01$")
    plt.plot(pA, Ours_0001, ls=lss[2], marker = markers[2], markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Ours, " + r"$\overline{p_B}=0.001$")


    plt.ylabel("Certified Perturbation Size")
    plt.xlabel(r"$\underline{p_A}$")
    #plt.ylim([0.,1.0])
    plt.xlim([0.5,1.0])
    plt.yticks([0,2,4,6,8,10,12])
    plt.xticks([r for r in pA])
    plt.grid()
    plt.legend(loc='best')

    #pp = PdfPages('../figs/Ceritify-ACC-image-noise-'+str(dataset)+'-topk.pdf')
    pp = PdfPages('K_theoretical.pdf')
    pp.savefig()
    pp.close()
    plt.close()



